Balanced Support Calibrations for Moser's Worm Problem: Exact Certificate and Bound of Triangular Cover

Moser's worm problem asks for a planar region of minimum area containing a congruent copy of every rectifiable planar arc of length one. We study the Bellman's lost-in-a-forest problem escape path for the isosceles triangle \[ T=\text{conv}\{(-c,0),(c,0),(0,s)\},\qquad s=\frac{766}{\sqrt{625565}},\qquad c=\frac{197}{\sqrt{625565}}. \] The paper gives an exact positive four-source support calibration, a continuum to standard-polygonal reduction, a selected $\Lambda$-gap estimate, a corrected high-angle side-meeting argument, and exact finite ledgers. The original inner-anchor ledger covers 25 temporal orders: its 275 nonzero suffix states reduce to 13 exact squared norms and satisfy $\|R\|<27131/25000$. If either near anchor fails, a new delimiter-gap lemma produces one or two omitted hull edges whose normals range over an exact compact fan interval. A dependency-free rational replay checks 512 one-delimiter orders over 1540 signed half-angle intervals and 4096 two-delimiter orders over a finite signed rectangle cover. These three exhaustive branches give unconditionally \[ E(T)\ge D:=\frac{82074390584}{84861020075} =0.9671624323094728\ldots \] Hence, the convex universal cover of Moser's worm \[ \frac{\text{area}(T)}{D^2} =\frac{11511821678274125}{44639604443512928} =0.257883595112076188\ldots. \]

==> MoserTriangularDelimiterReplay.py <==
"""Exact replay of every signed delimiter-normal ledger certificate.

The JSON files contain rational calibrations found by a numerical discovery
program.  This verifier does not import that program.  It reconstructs all
admissible deque orders, validates each weight and exposed-face split, encloses
every moving vector by outward ``Fraction`` intervals, and checks every suffix
norm strictly below one.
"""

from __future__ import annotations

import json
import multiprocessing as mp
from fractions import Fraction as Q
from math import lcm
from pathlib import Path


BASE = Path(__file__).resolve().parent
S, P, CNUM = 625565, 766, 197
RHO = Q(301804, S)
R = Q(96717, 100000)
D = Q(82074390584, 84861020075)
TARGET = R/RHO
INV_ROOT = (Q(1000, 790927), Q(1000, 790926))
T_BOUND = Q(197000, 1556926)

ONE_FAN = ("F", "E2", "E3", "A", "Q3", "Z2", "M", "U", "V",
           "Z1", "P2", "E1", "E4", "B", "T")
TWO_FAN = ("F", "BL", "E2", "E3", "AR", "Q3", "Z2", "W", "X",
           "M", "U", "V", "Z1", "P2", "AL", "E1", "E4", "BR", "T")

FIXED = {
    "P2": (Q(301804, S), Q(77618, S)),
    "Z2": (Q(-301804, S), Q(547947, S)),
    "Q3": (Q(-301804, S), Q(77618, S)),
    "Z1": (Q(301804, S), Q(547947, S)),
    "E1": (Q(301804, S), Q(-77618, S)),
    "E2": (Q(-301804, S), Q(-547947, S)),
    "E3": (Q(-301804, S), Q(-77618, S)),
    "E4": (Q(301804, S), Q(-547947, S)),
    "M": (Q(0), Q(1)),
}


def add(left, right):
    return left[0]+right[0], left[1]+right[1]


def scale(number, interval):
    return ((number*interval[0], number*interval[1]) if number >= 0
            else (number*interval[1], number*interval[0]))


def multiply(left, right):
    values = (left[0]*right[0], left[0]*right[1],
              left[1]*right[0], left[1]*right[1])
    return min(values), max(values)


def square_upper(interval):
    return max(interval[0]*interval[0], interval[1]*interval[1])


def trig_intervals(a, b):
    assert -T_BOUND <= a <= b <= T_BOUND
    ca = (1-a*a)/(1+a*a)
    cb = (1-b*b)/(1+b*b)
    sa = 2*a/(1+a*a)
    sb = 2*b/(1+b*b)
    cosine = (min(ca, cb), Q(1) if a <= 0 <= b else max(ca, cb))
    sine = (sa, sb)
    return cosine, sine


def moving(a, b):
    cosine, sine = trig_intervals(a, b)

    def linear(cosine_coefficient, sine_coefficient):
        return add(scale(Q(cosine_coefficient), cosine),
                   scale(Q(sine_coefficient), sine))

    return {
        "AR": (linear(-2*CNUM, 0), linear(0, -2*CNUM)),
        "BR": (linear(CNUM, P), linear(-P, CNUM)),
        "NR": (linear(CNUM, -P), linear(P, CNUM)),
        "AL": (linear(2*CNUM, 0), linear(0, -2*CNUM)),
        "NL": (linear(-CNUM, P), linear(P, CNUM)),
        "BL": (linear(-CNUM, -P), linear(-P, CNUM)),
    }


def empty_atoms(fan):
    return {name: [[Q(0), Q(0)], [Q(0), Q(0)]] for name in fan}


def add_interval(atoms, name, coordinate, interval):
    atoms[name][coordinate] = add(atoms[name][coordinate], interval)


def insert_fixed_rows(atoms, weights):
    rows = (("P2", "Z2"), ("Q3", "Z1"),
            ("E1", "M", "E2"), ("E3", "E4", "M"))
    for weight, names in zip(weights[:4], rows):
        for name in names:
            for coordinate in (0, 1):
                value = weight*FIXED[name][coordinate]
                add_interval(atoms, name, coordinate, (value, value))


def insert_moving(atoms, name, mass, vectors, vector_name):
    assert mass >= 0
    for coordinate in (0, 1):
        value = multiply(scale(mass, vectors[vector_name][coordinate]),
                         INV_ROOT)
        add_interval(atoms, name, coordinate, value)


def atoms_for_one_cell(a, b, data):
    weights = [Q(value) for value in data["weights"]]
    assert len(weights) == 5 and all(value >= 0 for value in weights)
    assert sum(weights) == TARGET
    atoms = empty_atoms(ONE_FAN)
    insert_fixed_rows(atoms, weights)
    down_f = Q(data["down_f"])
    normal_u = Q(data["normal_u"])
    assert 0 <= down_f <= weights[0]+weights[1]
    assert 0 <= normal_u <= weights[4]
    add_interval(atoms, "F", 1, (-down_f, -down_f))
    down_t = -(weights[0]+weights[1]-down_f)
    add_interval(atoms, "T", 1, (down_t, down_t))
    vectors = moving(a, b)
    insert_moving(atoms, "A", weights[4], vectors, "AR")
    insert_moving(atoms, "B", weights[4], vectors, "BR")
    insert_moving(atoms, "U", normal_u, vectors, "NR")
    insert_moving(atoms, "V", weights[4]-normal_u, vectors, "NR")
    return atoms


def atoms_for_rectangle(ar, br, al, bl, data):
    weights = [Q(value) for value in data["weights"]]
    assert len(weights) == 6 and all(value >= 0 for value in weights)
    assert sum(weights) == TARGET
    atoms = empty_atoms(TWO_FAN)
    insert_fixed_rows(atoms, weights)
    down_f = Q(data["down_f"])
    right_u = Q(data["right_u"])
    left_w = Q(data["left_w"])
    assert 0 <= down_f <= weights[0]+weights[1]
    assert 0 <= right_u <= weights[4] and 0 <= left_w <= weights[5]
    add_interval(atoms, "F", 1, (-down_f, -down_f))
    down_t = -(weights[0]+weights[1]-down_f)
    add_interval(atoms, "T", 1, (down_t, down_t))
    right, left = moving(ar, br), moving(al, bl)
    insert_moving(atoms, "AR", weights[4], right, "AR")
    insert_moving(atoms, "BR", weights[4], right, "BR")
    insert_moving(atoms, "U", right_u, right, "NR")
    insert_moving(atoms, "V", weights[4]-right_u, right, "NR")
    insert_moving(atoms, "AL", weights[5], left, "AL")
    insert_moving(atoms, "BL", weights[5], left, "BL")
    insert_moving(atoms, "W", left_w, left, "NL")
    insert_moving(atoms, "X", weights[5]-left_w, left, "NL")
    return atoms


def integer_atoms(atoms):
    """Put every interval endpoint over one exact positive denominator."""
    denominator = 1
    for coordinates in atoms.values():
        for interval in coordinates:
            denominator = lcm(denominator, interval[0].denominator,
                              interval[1].denominator)
    result = {}
    for name, coordinates in atoms.items():
        result[name] = [
            (int(interval[0]*denominator), int(interval[1]*denominator))
            for interval in coordinates
        ]
    return result, denominator*denominator


def radius_sq_numerator(order, atoms):
    """Squared-radius numerator for common-denominator integer intervals."""
    x = y = (0, 0)
    result = 0
    for name in reversed(order):
        x = add(x, atoms[name][0])
        y = add(y, atoms[name][1])
        result = max(result, square_upper(x)+square_upper(y))
    return result


def rational_lt(left, right):
    """Compare nonnegative pairs (numerator, positive denominator)."""
    return left[0]*right[1] < right[0]*left[1]


def deque_orders(fan, predicate):
    count = len(fan)
    result = set()
    for start in range(count):
        circle = [(start+offset) % count for offset in range(1, count)]
        for mask in range(1 << (count-2)):
            low, high = 0, count-2
            indices = [start]
            for step in range(count-2):
                if (mask >> step) & 1:
                    indices.append(circle[high])
                    high -= 1
                else:
                    indices.append(circle[low])
                    low += 1
            indices.append(circle[low])
            order = tuple(fan[index] for index in indices)
            if predicate({name: index for index, name in enumerate(order)}):
                result.add(order)
    return sorted(result)


def one_predicate(position):
    return (position["F"] < position["M"] < position["T"] < position["Z1"]
            and position["Z2"] < position["T"]
            and position["F"] < position["Z2"]
            and position["F"] < position["U"] < position["T"]
            < position["V"])


def two_predicate(position):
    return (position["Z2"] < position["F"] < position["M"]
            < position["T"] < position["Z1"]
            and position["F"] < position["U"] < position["T"]
            < position["V"]
            and position["W"] < position["F"] < position["X"]
            < position["T"])


def active_family(atoms):
    active = {name for name, coordinates in atoms.items()
              if coordinates != [[Q(0), Q(0)], [Q(0), Q(0)]]}
    exact_atoms, denominator_sq = integer_atoms(atoms)
    return exact_atoms, denominator_sq, active, {}


def verify_one_file(filename, key, expected_start, expected_end, orders):
    with (BASE/filename).open(encoding="ascii") as handle:
        cells = json.load(handle)[key]
    cursor = expected_start
    global_worst = Q(0)
    for number, cell in enumerate(cells):
        a, b = Q(cell["a"]), Q(cell["b"])
        assert a == cursor and a < b <= expected_end
        families = [active_family(atoms_for_one_cell(a, b, data))
                    for data in cell["calibrations"]]
        cell_worst = (0, 1)
        for order in orders:
            best = None
            for atoms, denominator_sq, active, cache in families:
                projected = tuple(name for name in order if name in active)
                if projected not in cache:
                    cache[projected] = radius_sq_numerator(projected, atoms)
                value = (cache[projected], denominator_sq)
                best = (value if best is None or rational_lt(value, best)
                        else best)
            assert best is not None and best[0] < best[1], (
                filename, number, order, Q(*best))
            if rational_lt(cell_worst, best):
                cell_worst = best
        cell_worst_q = Q(*cell_worst)
        assert cell_worst_q == Q(cell["worst_bound"])
        global_worst = max(global_worst, cell_worst_q)
        cursor = b
    assert cursor == expected_end
    return len(cells), global_worst


REFLECT_LABEL = {
    "F": "T", "T": "F", "M": "M", "Z1": "Z2", "Z2": "Z1",
    "P2": "Q3", "Q3": "P2", "E1": "E3", "E3": "E1",
    "E2": "E4", "E4": "E2", "AR": "AL", "AL": "AR",
    "BR": "BL", "BL": "BR", "U": "X", "X": "U",
    "V": "W", "W": "V",
}


def reflected_calibration(data):
    old = [Q(value) for value in data["weights"]]
    down = old[0]+old[1]-Q(data["down_f"])
    right = old[5]-Q(data["left_w"])
    left = old[4]-Q(data["right_u"])
    weights = [old[1], old[0], old[3], old[2], old[5], old[4]]
    return {"weights": [str(value) for value in weights],
            "down_f": str(down), "right_u": str(right),
            "left_w": str(left)}


RECTANGLE_ORDERS = None


def initialize_workers(orders):
    global RECTANGLE_ORDERS
    RECTANGLE_ORDERS = orders


def verify_rectangle_cell(item):
    filename, number, cell = item
    orders = RECTANGLE_ORDERS
    assert orders is not None
    ar, br, al, bl = map(Q, (cell["ar"], cell["br"],
                             cell["al"], cell["bl"]))
    families = [active_family(atoms_for_rectangle(ar, br, al, bl, data))
                for data in cell["calibrations"]]
    cell_worst = (0, 1)
    for order in orders:
        best = None
        for atoms, denominator_sq, active, cache in families:
            projected = tuple(name for name in order if name in active)
            if projected not in cache:
                cache[projected] = radius_sq_numerator(projected, atoms)
            value = (cache[projected], denominator_sq)
            best = (value if best is None or rational_lt(value, best)
                    else best)
        assert best is not None and best[0] < best[1], (
            filename, number, order, Q(*best))
        if rational_lt(cell_worst, best):
            cell_worst = best
    cell_worst_q = Q(*cell_worst)
    assert cell_worst_q == Q(cell["worst_bound"])
    return (ar, br, al, bl), cell_worst_q


def verify_rectangle_file(filename, expected, orders):
    with (BASE/filename).open(encoding="ascii") as handle:
        cells = json.load(handle)["cells"]
    tasks = [(filename, number, cell)
             for number, cell in enumerate(cells)]
    processes = min(8, max(1, mp.cpu_count() or 1))
    with mp.Pool(processes=processes, initializer=initialize_workers,
                 initargs=(orders,)) as pool:
        results = pool.map(verify_rectangle_cell, tasks)
    rectangles = [rectangle for rectangle, _ in results]
    r0, r1, l0, l1 = expected
    assert all(r0 <= ar < br <= r1 and l0 <= al < bl <= l1
               for ar, br, al, bl in rectangles)
    assert sum((br-ar)*(bl-al) for ar, br, al, bl in rectangles) == (
        (r1-r0)*(l1-l0))
    for index, (ar, br, al, bl) in enumerate(rectangles):
        for cr, dr, cl, dl in rectangles[index+1:]:
            assert not (max(ar, cr) < min(br, dr)
                        and max(al, cl) < min(bl, dl))
    return len(cells), max(worst for _, worst in results)


def verify_reflected_quadrant(filename, orders):
    """Check the exact isometry reducing the (+,-) quadrant to (-,+).

    Re-evaluating already outward-rounded boxes after reflection can enlarge a
    box slightly, although the underlying vectors have exactly the same norm.
    The proof therefore transports the native (-,+) certificate itself.  The
    assertions below verify the polynomial vector identities, the order-set
    bijection, and every transformed rational mass/split constraint.
    """
    transformed = {
        tuple(REFLECT_LABEL[name] for name in reversed(order))
        for order in orders
    }
    assert transformed == set(orders)

    # A coordinate is represented by its coefficients of (C(t), S(t)); the
    # common positive factor 1/sqrt(S) is immaterial.  Reflection negates x.
    right = {
        "AR": ((-2*CNUM, 0), (0, -2*CNUM)),
        "BR": ((CNUM, P), (-P, CNUM)),
        "NR": ((CNUM, -P), (P, CNUM)),
    }
    left = {
        "AL": ((2*CNUM, 0), (0, -2*CNUM)),
        "BL": ((-CNUM, -P), (-P, CNUM)),
        "NL": ((-CNUM, P), (P, CNUM)),
    }

    def reflect_signature(vector):
        x, y = vector
        return ((-x[0], -x[1]), y)

    assert reflect_signature(right["AR"]) == left["AL"]
    assert reflect_signature(right["BR"]) == left["BL"]
    assert reflect_signature(right["NR"]) == left["NL"]

    def reflect_fixed(vector):
        return -vector[0], vector[1]

    for name in ("P2", "Z2", "Q3", "Z1", "E1", "E2", "E3", "E4", "M"):
        assert reflect_fixed(FIXED[name]) == FIXED[REFLECT_LABEL[name]]

    with (BASE/filename).open(encoding="ascii") as handle:
        cells = json.load(handle)["cells"]
    for cell in cells:
        for data in cell["calibrations"]:
            reflected = reflected_calibration(data)
            weights = [Q(value) for value in reflected["weights"]]
            down_f = Q(reflected["down_f"])
            right_u = Q(reflected["right_u"])
            left_w = Q(reflected["left_w"])
            assert len(weights) == 6 and all(value >= 0 for value in weights)
            assert sum(weights) == TARGET
            assert 0 <= down_f <= weights[0]+weights[1]
            assert 0 <= right_u <= weights[4]
            assert 0 <= left_w <= weights[5]
    return len(cells)


def verify_all_delimiters() -> list[str]:
    assert 790926**2 < S*10**6 < 790927**2
    assert T_BOUND == Q(197, Q(790926, 1000)+766)
    assert R-D == Q(2568807751, 339444080300000) > 0
    one_orders = deque_orders(ONE_FAN, one_predicate)
    two_orders = deque_orders(TWO_FAN, two_predicate)
    assert len(one_orders) == 512 and len(two_orders) == 4096

    negative_count, negative_worst = verify_one_file(
        "negative_delimiter_interval_certificate_one.json", "cells",
        -T_BOUND, Q(0), one_orders)
    positive_count, positive_worst = verify_one_file(
        "delimiter_interval_certificate_one.json", "one_sided_cells",
        Q(0), T_BOUND, one_orders)

    pp_count, pp_worst = verify_rectangle_file(
        "double_delimiter_2d_certificate.json",
        (Q(0), T_BOUND, Q(0), T_BOUND), two_orders)
    nn_count, nn_worst = verify_rectangle_file(
        "signed_double_delimiter_negative-negative.json",
        (-T_BOUND, Q(0), -T_BOUND, Q(0)), two_orders)
    np_count, np_worst = verify_rectangle_file(
        "signed_double_delimiter_negative-positive.json",
        (-T_BOUND, Q(0), Q(0), T_BOUND), two_orders)
    pn_count = verify_reflected_quadrant(
        "signed_double_delimiter_negative-positive.json", two_orders)
    pn_worst = np_worst

    one_worst = max(negative_worst, positive_worst)
    two_worst = max(pp_worst, nn_worst, np_worst, pn_worst)
    assert one_worst < 1 and two_worst < 1
    return [
        f"signed one-delimiter orders/cells: {len(one_orders)} "
        f"{negative_count+positive_count}",
        f"signed one-delimiter worst exact squared radius: {one_worst}",
        f"two-delimiter orders: {len(two_orders)}",
        ("two-delimiter rectangles by quadrant (++, --, -+, +-): "
         f"{pp_count} {nn_count} {np_count} {pn_count}"),
        f"full signed-square worst exact squared radius: {two_worst}",
        f"R-D: {R-D}",
        "full signed delimiter-normal certificate: OK",
    ]


if __name__ == "__main__":
    for message in verify_all_delimiters():
        print(message)

